On the influence of clipping in lossless predictive and wavelet coding of noisy images

Especially in lossless image coding the obtainable compression ratio strongly depends on the amount of noise included in the data as all noise has to be coded, too. Different approaches exist for lossless image coding. We analyze the compression performance of three kinds of approaches, namely direct entropy, predictive and wavelet-based coding. The results from our theoretical model are compared to simulated results from standard algorithms that base on the three approaches. As long as no clipping occurs with increasing noise more bits are needed for lossless compression. We will show that for very noisy signals it is more advantageous to directly use an entropy coder without advanced preprocessing steps.

==> compile.sh <==
#!/bin/bash

latex pcs2012.tex
bibtex pcs2012
latex pcs2012.tex
latex pcs2012.tex

dvips pcs2012.dvi
ps2pdf pcs2012.ps

rm -f pcs2012.aux pcs2012.bbl pcs2012.blg pcs2012.dvi pcs2012.log pcs2012.pfg pcs2012.ps


